Quantum Dynamics of Nonlinear Cavity Systems

We investigate the quantum dynamics of three different configurations of nonlinear cavity systems. To begin, we carry out a quantum analysis of a dc superconducting quantum interference device (SQUID) mechanical displacement detector comprised of a SQUID with a mechanically compliant loop segment. The SQUID is approximated by a nonlinear current-dependent inductor, inducing a flux tunable nonlinear Duffing term in the cavity equation of motion. Expressions are derived for the detector signal and noise response where it is found that a soft-spring Duffing self-interaction enables a closer approach to the displacement detection standard quantum limit, as well as cooling closer to the ground state. Next, we make use of a superconducting transmission line formed from an array of dc-SQUIDs for investigating analogue Hawking radiation. Biasing the array with a space-time varying flux modifies the propagation velocity of the transmission line, leading to an effective metric with a horizon. This setup allows for quantum effects such as backreaction and analogue space-time fluctuations on the Hawking process. Finally, we look at a quantum parametric amplifier with dynamical pump mode, viewed as a zero-dimensional model of Hawking radiation from an evaporating black hole. The conditions are derived under which the spectrum of particles generated from vacuum fluctuations deviates from the thermal spectrum predicted for the conventional parametric amplifier. We find that significant deviation occurs once the pump mode (black hole) has released nearly half of its initial energy in the signal (Hawking radiation) and idler (in-falling particle) modes. As a model of black hole dynamics, this finding lends support to the view that late-time Hawking radiation contains information about the quantum state of the black hole and is entangled with the black hole's quantum gravitational degrees of freedom.

==> Ph.D. Thesis/code/functions.m <==
%Simulation codes for results obtained in
%Phys. Rev. B 78, 104516 (2008)
%Paul D. Nation, Dartmouth College, 2008
%alpha 1-----------------------------------------
function [out]=alpha1(w,I0,dw,Ktm,Kd,vars)
%alpha1 in Eq.56
out=deter(w,I0,dw,Ktm,Kd,vars).^-1.*(1+2.*(B(w-2*dw,0,Ktm,vars)+...
    B(w-2*dw,w-(dw+vars(2)),Ktm,vars)+...
    D(w-2*dw,Kd,vars)).*abs(ChiNumeric(dw,I0,Ktm,Kd,vars)).^2).*...
    ChiNumeric(dw,I0,Ktm,Kd,vars);
%alpha 2------------------------------------------
function [out]=alpha2(w,I0,dw,Ktm,Kd,vars)
%alpha2 in Eq.56
out=-deter(w,I0,dw,Ktm,Kd,vars).^-1.*(2.*B(w,w-(dw+vars(2)),Ktm,vars)+...
    D(w,Kd,vars)).*...
    abs(ChiNumeric(dw,I0,Ktm,Kd,vars))^2*ChiNumeric(dw,I0,Ktm,Kd,vars);
%B-----------------------------------------------
function [out] = B(w,wprime,Ktm,vars)
%Eq.41
out=((vars(2)*Ktm/sqrt(2*pi))^2/2)./(w-vars(2)+i*vars(4)).*...
    (1./(wprime-vars(3)+i*vars(5))-1./(wprime+vars(3)+i*vars(5)));
%beta1--------------------------------------------
function [out]=beta1(w,I0,dw,Ktm,Kd,vars)
%beta1 in Eq.57
out=deter(w,I0,dw,Ktm,Kd,vars).^-1.*(1+2.*(B(w-2*dw,0,Ktm,vars)+...
    B(w-2*dw,w-(dw+vars(2)),Ktm,vars)+D(w-2*dw,Kd,vars)).*...
    abs(ChiNumeric(dw,I0,Ktm,Kd,vars))^2);
%beta2--------------------------------------------
function [out]=beta2(w,I0,dw,Ktm,Kd,vars)
%beta2 in Eq.57
out=deter(w,I0,dw,Ktm,Kd,vars).^-1.*(2.*B(w,w-(dw+vars(2)),Ktm,vars)+...
    D(w,Kd,vars)).*ChiNumeric(dw,I0,Ktm,Kd,vars)^2;
%C------------------------------------------------
function [out]=C(I0,dw,vars)
%Eq.42
out=abs(i*sqrt(2*pi)./(vars(4)-i.*dw).*...
    sqrt((I0.^2*vars(6)*vars(4))./(vars(1).*(dw+vars(2)))));
%ChiNumeric---------------------------------------
function [out]=ChiNumeric(dw,I0,Ktm,Kd,vars)
%Upper or lower solution to Eq.50 in bistable region
%determined by input vars=NLswitch
if vars(9)==0
    out=abs(C(I0,dw,vars));
else
    p3=1;
    p2=-2.*dw./(vars(2)*K(Ktm,Kd,vars));
    p1=(dw.^2+vars(4)^2)./(vars(2)^2*K(Ktm,Kd,vars)^2);
    p0=-vars(4)/(vars(2)^2*K(Ktm,Kd,vars)^2).*...
        (I0.^2*vars(6))/(vars(1)*(dw+vars(2)));
    poly=cell(1,length(I0));
    for j=1:length(I0)
        poly{1,j}=[p3,p2,p1,p0(1,j)];
    end
    r=cell(1,length(I0));
    for j=1:length(I0)
        r{1,j}=roots(poly{1,j});
    end
    reals=zeros(1,length(I0));
    for j=1:length(I0)
        reals(1,j)=min(r{1,j}(imag(r{1,j})==0));
    end
    out=sqrt(2*pi)*sqrt(reals);
end
%D-----------------------------------------------
%Eq.43
function [out]=D(w,Kd,vars)
out=(vars(2)*Kd)/(2*pi).*1./(w-vars(2)+i*vars(4));
%deter-------------------------------------------
function [out]=deter(w,I0,dw,Ktm,Kd,vars)
%Determinant, Eq.A10
out=(1-2*abs(ChiNumeric(dw,I0,Ktm,Kd,vars))^2.*(B(w,0,Ktm,vars)+...
    B(w,w-(dw+vars(2)),Ktm,vars)+D(w,Kd,vars))).*...
    (1+2*abs(ChiNumeric(dw,I0,Ktm,Kd,vars))^2.*(B(w-2*dw,0,Ktm,vars)+...
    B(w-2*dw,w-(dw+vars(2)),Ktm,vars)+D(w-2*dw,Kd,vars)))+...
    abs(ChiNumeric(dw,I0,Ktm,Kd,vars))^4.*...
    (2.*B(w,w-(dw+vars(2)),Ktm,vars)+D(w,Kd,vars)).*...
    (2*B(w-2*dw,w-(dw+vars(2)),Ktm,vars)+D(w-2*dw,Kd,vars));
%dwc---------------------------------------------
function [out]=dwc(Ktm,Kd,vars)
%Eq.65
out=sqrt(3)*vars(4)*sign(K(Ktm,Kd,vars));
%G-----------------------------------------------
function [out]=G(w,I0,dw,Ktm,Kd,vars)
%Gain function defined by Eq.56
out=I0.^2./(2*pi).*(Ktm*vars(2)/vars(4))^2*vars(4)^2/(vars(4)^2+dw^2).*...
    (w./(dw+vars(2)).*vars(4)^2./((w-(dw+vars(2))+dw).^2+vars(4)^2)).*...
    abs(alpha1(w,I0,dw,Ktm,Kd,vars)./C(I0,dw,vars)+...
    alpha2(w,I0,dw,Ktm,Kd,vars)./C(I0,dw,vars).*((w-(dw+vars(2))+dw+...
    i*vars(4))./(w-(dw+vars(2))-dw+i*vars(4)))).^2;
%Ibi---------------------------------------------
function [out]=Ibi(dw,Ktm,Kd,vars)
%Bistable current Eq.67
out=2*vars(4)*sqrt((2*vars(1)*(dw+vars(2)))/(3*sqrt(3)*...
    vars(2)*abs(K(Ktm,Kd,vars))*vars(6)));
%intminnoise--------------------------------------
function [out]=intminnoise(w,dw,I0,Ktm,Kd,vars)
%integrand of min. noise (caves bound) in Eq.58
out=1/(2*pi).*(w/(dw+vars(2)).*vars(4)^2./((w-(dw+vars(2))+dw).^2+...
    vars(4)^2)).*abs(alpha1(w,I0,dw,Ktm,Kd,vars)./C(I0,dw,vars)+...
    alpha2(w,I0,dw,Ktm,Kd,vars)./C(I0,dw,vars).*((w-(dw+vars(2))+dw+...
    i*vars(4))./(w-(dw+vars(2))-dw+i*vars(4)))).^2.*...
    (2*vars(5)./((w-(dw+vars(2))-vars(3)).^2+vars(5)^2)-...
    2*vars(5)./(((dw+vars(2))-w-vars(3)).^2+vars(5)^2));
%intnoise-----------------------------------------
function [out]=intnoise(w,dw,I0,Ktm,Kd,vars)
%integrand in Eq.57
out=1/vars(6)*(vars(1).*w)./(2*pi)*2*vars(4)^2./((w-(dw+vars(2))+dw).^2+...
    vars(4)^2).*(abs(beta1(w,I0,dw,Ktm,Kd,vars)).^2+...
    ((w-(dw+vars(2))+dw).^2+vars(4)^2)./((w-(dw+vars(2))-dw).^2+...
    vars(4)^2).*abs(beta2(w,I0,dw,Ktm,Kd,vars)).^2-...
    real(beta1(w,I0,dw,Ktm,Kd,vars))+(w-(dw+vars(2))+dw)./vars(4).*...
    imag(beta1(w,I0,dw,Ktm,Kd,vars)));
%K-----------------------------------------------
function [out] = K(Ktm,Kd,vars)
%Effective nonlinearity, Eq.53
out=Kd-(2*vars(2)*vars(3)*Ktm^2)/(vars(3)^2+vars(5)^2);
%lowbnd------------------------------------------
function [out]=lowbnd(dw)
%lower boundary of bistable region, Eq. 68
out=(1/2).*dw.^(3/2).*(1+3.*dw.^(-2)-(1-(1./dw).^(2)).^(3/2)).^(1/2);
%minnoise----------------------------------------
function [out]=minnoise(ws,gamma,I0,dw,Ktm,Kd,vars)
%min. noise (caves bound), Eq.58
int=@(x)intminnoise(x,dw,I0,Ktm,Kd,vars);
out=abs(1/vars(6)*(vars(1)*ws*2*gamma)/(4*pi)-...
    (I0*Ktm*vars(2)/vars(4))^2*vars(4)^2/(dw^2+vars(4)^2)*...
    quadgk(int,ws-gamma,ws+gamma));
%n------------------------------------------------
function [out]=n(w,vars)
%Bose-Einstein occupation number
out=(exp((vars(1).*w)./(vars(7)*vars(10)))-1).^-1;
%noise--------------------------------------------
function [out]=noise(ws,gamma,I0,dw,Ktm,Kd,vars)
%noise, Eq.57
int=@(x)intnoise(x,dw,I0,Ktm,Kd,vars);
val=quadgk(int,ws-gamma,ws+gamma);
out=val+(vars(1)*ws*2*gamma)/(4*pi*vars(6));
%num----------------------------------------------
function [out]=num(w,dw,vars)
%effective occupation number with coupling, in Eq.56
out=(2*vars(5)./((w-(dw+vars(2))-vars(3)).^2+vars(5)^2)).*...
    (2.*n(w-(dw+vars(2)),vars)+1)+(2*vars(5)./(((dw+vars(2))-w-...
    vars(3)).^2+vars(5)^2)).*(2.*n((dw+vars(2))-w,vars)+1);
%params-------------------------------------------
function [out]=params(I0,dw,Ktm,Kd,vars)
%Numerical solution for width of signal and noise distribution 
%properties, i.e central frequency, width,...
out=zeros(length(I0),4);
opts=optimset('MaxFunEvals',1E5,'TolX',1E-25);
for k=1:length(I0)
    [xmax,b]=fminbnd((@(x)-G(x,I0(k),dw,Ktm,Kd,vars).*...
        num(x,dw,vars)),dw+vars(2)+vars(3)-9000*vars(8),dw+vars(2)+...
        vars(3)+12000*vars(8),opts);
    ymax=-b;
    [nmax,nb]=fminbnd((@(x)-intnoise(x,dw,I0(k),Ktm,Kd,vars)),dw+...
        vars(2)+vars(3)-9000*vars(8),dw+vars(2)+...
        vars(3)+12000*vars(8),opts);
    nsemax=-nb;
    hmax=fzero((@(x)G(x,I0(k),dw,Ktm,Kd,vars).*...
        num(x,dw,vars)-ymax/2),xmax,opts);
    nsmax=fzero((@(x)intnoise(x,dw,I0(k),Ktm,Kd,vars)-...
        nsemax/2),nmax,opts);
    g=abs(xmax-hmax);
    h=abs(nmax-nsmax);
    out(k,1)=xmax;
    out(k,2)=g;
    out(k,3)=nmax;
    out(k,4)=h;
end
%signal---------------------------------------------
function [out]=signal(ws,gamma,I0,dw,Ktm,Kd,vars)
%signal, Eq.56
int=(@(x)G(x,I0,dw,Ktm,Kd,vars).*num(x,dw,vars));
out=quadgk(int,ws-gamma,ws+gamma);
%upbnd----------------------------------------------
function [out]=upbnd(dw)
%upper boundary for bistable region, Eq.68
out=(1/2).*dw.^(3/2).*(1+3.*dw.^(-2)+(1-(1./dw).^(2)).^(3/2)).^(1/2);

==> Ph.D. Thesis/code/mc.m <==
function [] = run_new_mc()
%Monte-Carlo simulation of a non-degenerate parametric amplifier
%driven by a harmonic oscillator initially in a coherent state.
%Coupling is assumed to be to a zero temperature bath.
%Requires Quantum Optics Toolbox
%Paul D. Nation, Dartmouth College
%Last modified April 2010 (code cleanup for thesis)
N0=11; %number of basis states for zeroth mode
N1=11; %number of basis states for first mode
N2=N1; %number of basis states for second mode
K=1; %value of parametric coupling strength (rate)
gamma0=0.0;
gamma1=0.0;
gamma2=0.0;
alpha=sqrt(3);%coherent state amplitude
epsilon=0.5i; %squeezing parameter
tfinal=4.0;
dt=0.02;
tlist=0:dt:tfinal; %evaluation times for evaluating differential equation 
taulist=K.*tlist;
ntraj=1; %number of trajectories to run
%defining lowering operators
a0=tensor(destroy(N0),identity(N1),identity(N2));
a1=tensor(identity(N0),destroy(N1),identity(N2)); 
a2=tensor(identity(N0),identity(N1),destroy(N2));
%define quadratures
X0=(a0+a0')/2;
Y0=(a0-a0')/2i;
X1=(a1+a1')/2;
Y1=(a1-a1')/2i;
X2=(a2+a2')/2;
Y2=(a2-a2')/2i;
p=(a1-1i*a2);
%define number oeprators for modes 0->2
num0=a0'*a0;
num1=a1'*a1;
num2=a2'*a2;
nump=p'*p;
%dissipative operators for zero-temp. bath
C0=sqrt(2*gamma0)*a0;
C1=sqrt(2*gamma1)*a1;
C2=sqrt(2*gamma2)*a2;
%inital state for system: coherent state for mode 0 and vacuum for 1&2
vacuum=tensor((basis(N0,1)),basis(N1,1),basis(N2,1));
D=expm(alpha*a0'-conj(alpha)*a0); %mode 0 displacement operator
%S=expm(0.5*conj(epsilon)*a0^2-0.5*epsilon*(a0')^2);
%D=1;
S=1;
init_state=D*S*vacuum;
%interaction picture Hamiltonian
H=1i*K*(a0*a1'*a2'-a0'*a1*a2);
%effective non-unitary Hamiltonian (includes losses)
Heff=H-0.5*1i*((C0'*C0)+(C1'*C1)+(C2'*C2));
% %options for solver (needed to prevent error accumulation)
options.lmm='BDF';
options.iter='NEWTON';
options.mxstep=100000;
options.reltol=1e-6;
options.abstol=1e-6;
%call to monte-carlo solver
mc2file('test.dat',-1i*Heff,{C0,C1,C2},{},init_state,tlist,ntraj,options)
mcsolve('test.dat','out.dat','clix.dat');
fid=fopen('out.dat','rb'); %open data file
%init. arrays for expectation values of num. oper. at tlist times
photon_num0=zeros(1,length(tlist));
photon_num1=zeros(1,length(tlist));
photon_num2=zeros(1,length(tlist));
photon_nump=zeros(1,length(tlist));
%init matricies for prob. of nth num. state at times tlist
Pn0=zeros(N0,length(tlist));
Pn1=zeros(N1,length(tlist));
Pn2=zeros(N2,length(tlist));
%init von-Nuemann entropy
S0=zeros(length(tlist));
S1=zeros(length(tlist));
S12=zeros(length(tlist));
S2=zeros(length(tlist));
Sth=zeros(length(tlist));
Sth0=zeros(length(tlist));
Sth2=zeros(length(tlist));
%initilize matricies
Fid1=zeros(length(tlist));
Fid0=zeros(length(tlist));
Tdist=zeros(length(tlist));
Tdist0=zeros(length(tlist));
thermal=zeros(N1);
thermal0=zeros(N0);
variance=zeros(1,length(tlist));
statepump=zeros(1,length(tlist));
statesignal=zeros(1,length(tlist));
expec0=zeros(1,N0);
V0X=zeros(length(tlist));
V0Y=zeros(length(tlist));
for k=1:ntraj
    if gettraj(fid)~=k, error('Unexpected data in file'); end
    psi=qoread(fid,dims(init_state),size(tlist)); %readout state vectors 
    %expectation values of number operator in modes 0->2
    photon_num0=photon_num0+expect(num0,psi)./norm(psi).^2;
    photon_num1=photon_num1+expect(num1,psi)./norm(psi).^2;
    photon_num2=photon_num2+expect(num2,psi)./norm(psi).^2;
    photon_nump=photon_nump+expect(nump,psi)./norm(psi).^2;
    %calculate avg. probability of being in n-th number state at tlist
    for j=1:length(tlist)
        %partial trace over modes
        p0=ptrace(psi{j},1)/trace(ptrace(psi{j},1));
        p1=ptrace(psi{j},2)/trace(ptrace(psi{j},2));
        p2=ptrace(psi{j},3)/trace(ptrace(psi{j},3));
        %probability distributions over number state of each mode
        elems0=diag(full(p0(:,:)));
        elems1=diag(full(p1(:,:)));
        elems2=diag(full(p2(:,:)));
        Pn0(:,j)=Pn0(:,j)+elems0(:); %distribution of pump states
        Pn1(:,j)=Pn1(:,j)+elems1(:); %distribution of mode 1 states
        Pn2(:,j)=Pn2(:,j)+elems2(:); %distribution of mode 2 states
        %expectation values
        n1=expect(num1,psi{j});
        n0=expect(num0,psi{j});
        n2=expect(num2,psi{j});
        variance(j)=(expect(num1^2,psi{j})-n1^2)/n1;
        [A0,B0]=eig(full(p0(:,:)));
        b0=diag(B0);
        ex=zeros(1,N0);
        for q=1:N0
            for p=1:N0
                ex(q)=ex(q)+A0(p,q)*conj(A0(p,q))*(p-1);
            end
            expec0(q)=ex(q);
        end
        %calculates log of matrix (in proper way)
        [A1,B1]=eig(full(p1(:,:)));
        ln0=A0*diag(log(b0))*A0^-1;
        ln1=A1*diag(log(diag(B1)))*A1^-1;
        S0(j)=S0(j)-trace(full(p0(:,:))*ln0);
        S1(j)=S1(j)-trace(full(p1(:,:))*ln1);
        S2(j)=S2(j)+(1-trace(p0*p0));
        for i=1:N1
            %populates diagonal elements of thermal matrix with <n1> 
            thermal(i,i)=(1+n1)^-1*(n1/(1+n1))^(i-1); 
        end
        for i=1:N0
            %populates diagonal elements of thermal matrix with <n1>
            thermal0(i,i)=(1+n0)^-1*(n0/(1+n0))^(i-1);
        end
        rho=p1;
        rho0=p0;
        %sqrt of density matrix
        sqrt_rho0=(full(rho0(:,:)))^(1/2);
        sqrt_rho=(full(rho(:,:)))^(1/2);
        %fidelity calculation
        Fid1(j)=Fid1(j)+trace((sqrt_rho*thermal*sqrt_rho)^(1/2));
        Fid0(j)=Fid0(j)+trace((sqrt_rho0*thermal0*sqrt_rho0)^(1/2));
        xx=log(1/n1+1);
        xy=log(1/n0+1);
        %thermal entropies
        Sth(j)=Sth(j)-(log(1-exp(-xx))+xx*(1-exp(xx))^(-1));
        Sth0(j)=Sth2(j)-(log(1-exp(-xy))+xy*(1-exp(xy))^(-1));
        %quadrature variance
        V0X(j)=V0X(j)+(expect(X0^2,psi{j})-expect(X0,psi{j})^2);
        V0Y(j)=V0Y(j)+(expect(Y0^2,psi{j})-expect(Y0,psi{j})^2); 
    end
end
fclose(fid); %close data file (prevents errors)
%normalize by number of traj. taken
%avg. num. of photons in each mode at times tlist
avg_photon0=photon_num0/ntraj;
avg_photon1=photon_num1/ntraj;
avg_photon2=photon_num2/ntraj;
%probability of mode 0,1,2 being in the ith-# state for the jth elem. in
%tlist
Pn0=Pn0./ntraj;
Pn1=Pn1./ntraj;
Pn2=Pn2./ntraj;
Fid1=Fid1./ntraj;
Fid0=Fid0./ntraj;
S0=S0./ntraj;
S1=S1./ntraj;
S12=S12./ntraj;
S2=S2./ntraj;
Sth=Sth./ntraj;
Sth2=Sth2./ntraj;
V0X=V0X./ntraj;
V0Y=V0Y./ntraj;
%quadrature claculationws
q1=4*V0X-1;
q2=4*V0Y-1;
end %ends program---------------------------------




























